Efficient classical simulation of the Deutsch-Jozsa algorithm

In 1985, David Deutsch challenged the Church-Turing thesis by stating that his quantum model of computation "could, in principle, be built and would have many remarkable properties not reproducible by any Turing machine". While this is thought to be true in general, there is usually no way of knowing that the corresponding classical algorithms are the best possible solutions. Here we provide an efficient classical simulation of the Deutsch-Jozsa algorithm, which was one of the first examples of quantum computational speed-up. Our conclusion is that the Deutsch-Jozsa quantum algorithm owes its speed-up to resources that are not necessarily quantum-mechanical, and when compared with the classical simulation offers no speed-up at all.

==> Classical_Deutsch_Jozsa_Simulation.py <==
#! /usr/bin/env python

# Classical_Deutsch_Jozsa_Simulation.py
# Version 1.4
# Copyright Jan-Ake Larsson <jan-ake.larsson@liu.se> 2015

from Extended_Toy_Model import *

def Ufbalanced(state,k,perm):
  Permute(state,k[:-1],perm)
  CN(state,(0,-1))
  InversePermute(state,k[:-1],perm)

def Ufconstant0(state,k,perm):
  Permute(state,k[:-1],perm)
  pass
  InversePermute(state,k[:-1],perm)

def Ufconstant1(state,k,perm):
  Permute(state,k[:-1],perm)
  X(state,-1)
  InversePermute(state,k[:-1],perm)

### With n=20, printing all (or half of) the function values takes considerable time.
### With n=100, the number of states cannot even be input in xrange().
### Even with n=100000, the below Deutsch-Jozsa algorithm answers almost immediately.
n=10
### Choose an oracle: one of UFbalanced, Ufconstant0 or Ufconstant1, and a
### random permutation (can be explicit and non-random if desired, see below)
Uf=Ufbalanced
#Uf=Ufconstant0
#Uf=Ufconstant1
perm=RandPerm(n)
### An explicit permutation can also be used, for example mimicking a
### 4-Toffoli as follows here.
# perm=[0,1,2,3,4,5,6,15,8,9,10,11,12,13,14,7]
### This representation of the permutation is internal to the oracle.  Note
### that the efficiency of the Deutsch-Jozsa algorithm refers to uses of the
### oracle, not the oracle storage or internals. The important feature is that
### the oracle is used only once.

# All bit indices, just for convenience
K=range(n+1)

print n,"bit input"
# For small n, the ordinary classical algorithm can be used
if n<16:
  print "All function values"
  for i in xrange(2**n):
    state=ontic(i,n)+ontic(0,1)
    Uf(state,K,perm)
    outcome=measureZ(state,K)
    print "f(%s)=%s"%(outcome[:-2],outcome[-1])

print "Deutsch-Jozsa:",
state=ontic(0,n)+ontic(1,1)
for i in K:
  H(state,i)
print "(one oracle call only)",
Uf(state,K,perm)
for i in K:
  H(state,i)
outcome=measureZ(state,K[:-1])
if outcome=="0"*n:
  print "Constant"
else:
  print "Balanced"


==> Extended_Toy_Model.py <==
#! /usr/bin/env python

# Extended_Toy_Model.py
# Version 1.3
# Copyright Jan-Ake Larsson <jan-ake.larsson@liu.se> 2015

import random

# This code uses notions from Spekkens' toy theory, see
#
# Spekkens, R. W., Evidence for the epistemic view of quantum states: A toy
# theory., Phys. Rev. A 75, 032110 (2007).
#
# Ontic states are lists, coordinates 1-4.
# Epistemic states are either binary strings, lists of lists, or numbers.

def ontic(j,n=None):
  # Create an ontic state corresponding to the computational-basis epistemic
  # state for the binary expansion of j
  retval=[]
  if n==None:
    for i in j:
      if type(i)==list:
        retval.append(random.choice(i))
      elif i=="0":
        retval.append(random.randint(1,2))
      elif i=="1":
        retval.append(random.randint(3,4))
      else:
        raise ValueError
  else:
    for i in range(n):
      if j & (1<<(n-1-i)):
        retval.append(random.randint(3,4))
      else:
        retval.append(random.randint(1,2))
  return retval

# Gates perform in-place permutations of states

# A building block, the primitive ontic state swap
def swap(state,k,i,j):
  # s is a state, either ontic or epistemic
  # k is a single toy bit index or a tuple of toy bit indices to apply the
  # gate to i and j are toy bit coordinates to swap: if the toy bit coordinate
  # of index k is i, it should become j, and vice versa
  #
  # Enable swapping in epistemic states
  if type(state[0])==list:
    for onticstate in state:
      swap(onticstate,k,i,j)
  # Swap for three-, two- or one-toy-bit gates
  if type(k)==list and len(k)>3:
    raise ValueError
  try:
    if (state[k[0]],state[k[1]],state[k[2]])==i:
      (state[k[0]],state[k[1]],state[k[2]])=j
    elif (state[k[0]],state[k[1]],state[k[2]])==j:
      (state[k[0]],state[k[1]],state[k[2]])=i
  except:
    try:
      if (state[k[0]],state[k[1]])==i:
        (state[k[0]],state[k[1]])=j
      elif (state[k[0]],state[k[1]])==j:
        (state[k[0]],state[k[1]])=i
    except:
      if state[k]==i:
        state[k]=j
      elif state[k]==j:
        state[k]=i

def X(state,k):
  # k is the bit number to apply the gate on
  swap(state,k,1,3)
  swap(state,k,2,4)
def Z(state,k):
  # k is the bit number to apply the gate on
  swap(state,k,1,2)
  swap(state,k,3,4)
def Y(state,k):
  # k is the bit number to apply the gate on
  swap(state,k,1,4)
  swap(state,k,2,3)
def H(state,k):
  # k is the bit number to apply the gate on
  swap(state,k,2,3)
def CN(state,k):
  # k is the tuple (control bit number, target bit number)
  swap(state,k,(4,1),(4,3))
  swap(state,k,(3,1),(3,3))
  swap(state,k,(4,2),(3,4))
  swap(state,k,(3,2),(4,4))
  swap(state,k,(2,2),(1,2))
  swap(state,k,(2,4),(1,4))

# Measurement output is rudimentary binary vectors
class BinaryVector(str):
  def plus(self,other):
    if len(self)!=len(other):
      raise ValueError
    retval=""
    for i in range(len(self)):
      if (self[i]=="1" and other[i]=="0") or (self[i]=="0" and other[i]=="1"):
        retval+="1"
      else:
        retval+="0"
    return BinaryVector(retval)
  def dot(self,other):
    if len(self)!=len(other):
      raise ValueError
    retval=0
    for i in range(len(self)):
      if self[i]=="1" and other[i]=="1":
        retval=(retval+1)%2
    return retval

def measureZ(state,k=None):
  # We measure in the computational basis; only works on ontic states
  if k==None:
    k=range(len(state))
  if type(k)==list or type(k)==tuple:
    # Measure several toy-bits
    retval=""
    for i in k:
      retval+=measureZ(state,i)
  else:
    # The primitive one-bit measurement
    if state[k]==1 or state[k]==2:
      retval="0"
    else:
      retval="1"
    state[k]=ontic(int(retval),1)[0] # The knowledge balance principle
  return BinaryVector(retval)

#################### Extension to the toy model

# Efficient representation of a random permutation _and_ its inverse.
class RandPerm(dict):
  # This would be a "reversible random oracle" in computer science: if the
  # input has not been seen before, draw a random output. If the input has
  # been seen, repeat the corresponding output. Make sure the random oracle is
  # one-to-one, and provide the inverse.
  def __init__(self, n, parent=None):
    dict.__init__(self)
    self.N=2**n-1
    if parent==None:
      self.inverse=RandPerm(n,self)
    else:
      self.inverse=parent
  def __getitem__(self, key):
    if (type(key)!=int and type(key)!=long) or key<0 or key>self.N:
      raise ValueError
    try:
      retval = dict.__getitem__(self, key)
    except:
      # Draw new items randomly, when needed.
      retval=random.randint(0,self.N)
      while retval in self.values():
        retval=random.randint(0,self.N)
      self[key]=retval
      self.inverse[retval]=key
    return retval

# The Permute() and InvPermute() gates below are not within the toy theory.
def Permute(state,k,perm):
  # k is a list or tuple of bit numbers to apply the gate on
  # perm is the permutation of the computational basis epistemic state
  #
  # The ontic state belongs to some computational basis epistemic state
  # associated with |x>
  x=0
  for i,j in enumerate(k):
    x+=(state[j]==3 or state[j]==4)*(1<<i) # 1 or 2 gives "0", 3 or 4 gives "1"
  # Bitwise xor to compare input and output bits of the permutation
  y=x^perm[x]
  # Change the bits that should be changed
  for i,j in enumerate(k):
    if y & (1<<i):
      X(state,j)
def InversePermute(state,k,perm):
  try:
    inv=perm.inverse
  except:
    inv=[perm.index(i) for i in range(len(perm))]
  Permute(state,k,inv)

